Models of random spanning trees

There are numerous randomized algorithms to generate spanning trees in a given ambient graph; several target the uniform distribution on trees (UST), while in practice the fastest and most frequently used draw random weights on the edges and then employ a greedy algorithm to choose the minimum-weight spanning tree (MST). Though MST is a workhorse in applications, the mathematical properties of random MST are far less explored than those of UST. In this paper we develop tools for the quantitative study of random MST. We consider the standard case that the weights are drawn i.i.d. from a single distribution on the real numbers, as well as successive generalizations that lead to \emph{product measures}, where the weights are independently drawn from arbitrary distributions.

==> anc/dimension_bounds.py <==
"""
This file contains code written by Jamie Tucker-Foltz,
as part of a collaboration with Eric Babson, Moon Duchin, Annina Iseli, Pietro Poggi-Corradini,
and Dylan Thurston, to compute the dimension of P_n (conjectured OEIS sequence A006231).
"""

import itertools
from fractions import Fraction
import random
import math
import sys


# From https://stackoverflow.com/questions/36683413/permutations-producing-cycle-notation
def to_cycles(perm):
    pi = {i: perm[i] for i in range(len(perm))}
    cycles = []
    while pi:
        elem0 = min(list(pi.keys())) # Alternative doesn't work: random.choice(list(pi.keys()))
        this_elem = pi[elem0]
        next_item = pi[this_elem]
        cycle = []
        while True:
            cycle.append(this_elem)
            del pi[this_elem]
            this_elem = next_item
            if next_item in pi:
                next_item = pi[next_item]
            else:
                break
        cycles.append(cycle)
    final_cycles = []
    for cycle in cycles:
        if len(cycle) > 1:
            final_cycles.append(tuple(cycle))
    return final_cycles


def get_all_multi_cycle_permutations(n):
    to_return = []
    for permutation in itertools.permutations(range(n)):
        cycles = to_cycles(permutation)
        if len(cycles) >= 2:
            to_return.append(cycles)
    return to_return


def is_subseq(x, y):
    it = iter(y)
    return all(c in it for c in x)


def rotate_cycle(cycle):
    min_index = cycle.index(min(cycle))
    rotated_cycle = cycle[min_index:] + cycle[:min_index]
    return rotated_cycle


def rotate_cycles(cycles):
    return [rotate_cycle(cycle) for cycle in cycles]


def commutator_sequence(first, rest):
    positive, negative = [(first,)], []
    for r in rest:
        new_char = (r,)
        new_positive = []
        new_negative = []
        for p in positive:
            new_positive.append(p + new_char)
            new_negative.append(new_char + p)
        for p in negative:
            new_negative.append(p + new_char)
            new_positive.append(new_char + p)
        positive = new_positive
        negative = new_negative
    return positive, negative


def generate_cotangent_basis(n):
    full_length_permutations = list(itertools.permutations(range(n)))
    M = [[1 for _ in full_length_permutations]]
    cycles_list = [rotate_cycles(cycles) for cycles in get_all_multi_cycle_permutations(n)]
    for cycles in cycles_list:
        positive_list = []
        negative_list = []
        for cycle in cycles:
            first = cycle[0]
            rest = cycle[1:]
            positive, negative = commutator_sequence(first, rest)
            positive_list.append(positive)
            negative_list.append(negative)
        row = []
        for p_2 in full_length_permutations:
            coefficients_multiplied = 1
            for positive, negative in zip(positive_list, negative_list):
                coefficient = 0
                for p_1 in positive:
                    if is_subseq(p_1, p_2):
                        coefficient += 1
                for p_1 in negative:
                    if is_subseq(p_1, p_2):
                        coefficient -= 1
                coefficients_multiplied *= coefficient
            row.append(coefficients_multiplied)
        M.append(row)
    return M


def word(s):
    return [ord(c) - 97 for c in s]


def draw_matrix(w):
    word_length = len(w)
    n = len(set(w))
    full_length_permutations = list(itertools.permutations(range(n)))
    to_return = []
    for index_must_include in range(word_length):
        letter_must_include = w[index_must_include]
        m = {(): 1}
        for i in range(word_length):
            next_letter = w[i]
            if i == index_must_include:
                m = {p + (letter_must_include,): m[p] for p in m}
            elif next_letter != letter_must_include:
                new_m = {}
                for p in m:
                    if p in new_m:
                        new_m[p] += m[p]
                    else:
                        new_m[p] = m[p]
                    if next_letter not in p:
                        new_p = p + (next_letter,)
                        if new_p in new_m:
                            new_m[new_p] += m[p]
                        else:
                            new_m[new_p] = m[p]
                m = new_m
        to_return.append([m[p] if p in m else 0 for p in full_length_permutations])
    return to_return


def rank(M, prime=None, clear_denoms=False):
    if clear_denoms:
        cf = 1
        for row in M:
            for entry in row:
                cf = math.lcm(cf, entry.denominator)
        print(cf)
        new_M = []
        for row in M:
            new_row = []
            for entry in row:
                new_entry = entry*cf
                if new_entry.denominator != 1:
                    raise Exception(f"Denominator is {new_entry.denominator}")
                new_row.append(new_entry.numerator)
            new_M.append(new_row)
        M = new_M
    M = [[x % prime for x in row] for row in M] if prime else \
        [[Fraction(x) for x in row] for row in M]
    num_rows = len(M)
    num_cols = len(M[0])
    if num_rows < num_cols:  # Transpose so that matrix is tall and skinny.
        M = [[M[j][i] for j in range(num_rows)] for i in range(num_cols)]
        temp = num_cols
        num_cols = num_rows
        num_rows = temp
    possible_pivot_rows = set(range(num_rows))
    rank = 0
    for pivot_col in range(num_cols):
        found = False
        for pivot_row in possible_pivot_rows:
            pivot = M[pivot_row][pivot_col]
            if pivot == 0:
                continue
            found = True
            rank += 1
            for row_to_knock_out in possible_pivot_rows:
                if row_to_knock_out != pivot_row:
                    if prime:
                        multiplier = M[row_to_knock_out][pivot_col]*\
                                     pow(M[pivot_row][pivot_col], -1, prime) % prime
                    else:
                        multiplier = M[row_to_knock_out][pivot_col]/M[pivot_row][pivot_col]
                    for col in range(pivot_col, num_cols):
                        M[row_to_knock_out][col] -= (multiplier*M[pivot_row][col])
                        if prime:
                            M[row_to_knock_out][col] = (M[row_to_knock_out][col] + prime) % prime
            break
        if found:
            possible_pivot_rows.remove(pivot_row)
    return rank


def print_nicely(a):
    for row in a:
        print(" ".join([str(x) for x in row]))


test_num = 0
if len(sys.argv) < 2:
    print("USAGE: 'python3 dimension_bounds.py test_num'")
else:
    test_num = int(sys.argv[1])


if test_num == 1:  # Verify rank computation works.
    M = [
        [1, 2, 3],
        [4, 5, 6]
    ]
    print(f"Rank: {rank(M)}")
    M = [
        [1, 2, 3],
        [4, 8, 12]
    ]
    print(f"Rank: {rank(M)}")
elif test_num == 2:  # Rank 2 as we expect.
    M = draw_matrix(word("aba"))
    print_nicely(M)
    print(f"Rank: {rank(M)}")
elif test_num == 3:  # This is longer than a universal word but the rank is still 5 - bad pattern.
    M = draw_matrix(word("abcabcabcabcabcabcabcabcabcabcabcabcabcabc"))
    print_nicely(M)
    print(f"Rank: {rank(M)}")
elif test_num == 4:  # Short word that gives draw matrix M of full rank, example appears in paper.
    M = draw_matrix(word("abcabcba"))
    print_nicely(M)
    print(f"Rank: {rank(M)}")
elif test_num == 5:  # Lower bounds for P3, P4, P5, P6, want to see 6, 21, 85, 410.
    for n in range(3, 7):
        print(f"n: {n}")
        word_length = 600
        print(f"Word length: {word_length}")
        w = [random.choice(range(n)) for _ in range(word_length)]
        M = draw_matrix(w)
        print(f"Rank: {rank(M, 997)}\n")
elif test_num == 6:  # Upper bounds for P3, P4, P5, P6, want to see 1, 4, 36, 311.
    for n in range(3, 7):
        print(f"n: {n}")
        M = generate_cotangent_basis(n)
        print(f"Rank: {rank(M)}")
        print("")
elif test_num == 7:  # Lower bound for P7, want to see 2366. DONE IN 6 HOURS ON HARVARD CLUSTER.
    n = 7
    print(f"n: {n}")
    word_length = 3000
    print(f"Word length: {word_length}")
    w = [random.choice(range(n)) for _ in range(word_length)]
    M = draw_matrix(w)
    print(f"Rank: {rank(M, 997)}\n")
elif test_num == 8:  # Upper bound for P7, want to see 2675 = 8! - 2365. DONE IN 1 HOUR.
    n = 7
    print(f"n: {n}")
    M = generate_cotangent_basis(n)
    print(f"Rank: {rank(M, 997)}")
    print("")



==> anc/internal_external.py <==
"""
This file contains semi-cleaned-up versions of various code written by Jamie Tucker-Foltz,
as part of a collaboration with Eric Babson, Moon Duchin, Annina Iseli, Pietro Poggi-Corradini,
and Dylan Thurston, to compute and compare MST probabilities of certain trees.
"""

import itertools
import networkx as nx
from fractions import Fraction
import math
import sys


def can_add_edge(tree_edges, island_1, island_2):
    for v_1 in island_1:
        for v_2 in island_2:
            if (v_1, v_2) in tree_edges:
                return True
    return False
        

# Computes the probability of sampling a given tree from a complete graph using the internal formula.
def internal(tree):
    tree_edges_1 = list(tree.edges())
    tree_edges_2 = list(map(lambda e: (e[1], e[0]), tree_edges_1))
    tree_edges = set(tree_edges_1 + tree_edges_2)
    initial_islands = tuple(sorted(frozenset([x]) for x in tree.nodes()))
    num_vertices = len(tree.nodes())
    if len(tree_edges_1) + 1 != num_vertices:
        raise Exception("Not a spanning tree.")
    return internal_helper(tree_edges, initial_islands, {}, int(num_vertices*(num_vertices - 1)/2))


def internal_helper(tree_edges, islands, cache, num_edges_remaining):
    if num_edges_remaining == 0:
        print(f"Hit first base case (shouldn't happen): NER = {num_edges_remaining}.")
        return 1
    elif len(islands) == 2:
        return Fraction(1, num_edges_remaining)
    elif islands in cache:
        return cache[islands]
    else:
        p = 0
        num_islands = len(islands)
        for i in range(num_islands):
            for j in range(i):
                if can_add_edge(tree_edges, islands[i], islands[j]):
                    new_islands_list = []
                    for k in range(num_islands):
                        if k != i and k != j:
                            new_islands_list.append(islands[k])
                    new_islands_list.append(frozenset(list(islands[i]) + list(islands[j])))
                    p += internal_helper(tree_edges, tuple(sorted(new_islands_list)), cache, num_edges_remaining - len(islands[i])*len(islands[j]))
        p /= num_edges_remaining
        cache[islands] = p
        return p


# Computes the probability of sampling a given tree from a graph g using the external formula, where the edges in g missing from the tree are specified.
def external(g, missing_edges):
    test_g = g.copy()
    for e in missing_edges:
        test_g.remove_edge(*e)
    if nx.is_connected(test_g):
        return external_helper(g, missing_edges, {})
    else:
        return 0


def external_helper(g, missing_edges, cache):
    key = tuple(sorted(map(lambda e: tuple(sorted(e)), g.edges())))
    if key in cache:
        return cache[key]
    bridges = set(nx.bridges(g))
    num_bridges = len(bridges)
    num_removable = g.size() - num_bridges
    if len(missing_edges) == 1:
        probability = Fraction(1, num_removable)
        cache[key] = probability
        return probability
    else:
        numerator = 0
        for e in missing_edges:
            new_g = g.copy()
            new_g.remove_edge(*e)
            new_missing_edges = missing_edges - {e}
            numerator += external_helper(new_g, new_missing_edges, cache)
        probability = numerator/num_removable
        cache[key] = probability
        return probability


# Quick way of drawing graphs using wasd as arrow keys to move around a grid and space to draw an edge.
def wasd_code_graph(s):
    x = 0
    y = 0
    last = (x, y)
    m = {last: 0}
    g = nx.Graph()
    g.add_node(0)
    next_id = 1
    for c in s:
        if c == "a":
            x -= 1
        elif c == "d":
            x += 1
        elif c == "s":
            y -= 1
        elif c == "w":
            y += 1
        elif c == " ":
            if (x, y) not in m:
                m[(x, y)] = next_id
                g.add_node(next_id)
                next_id += 1
            g.add_edge(m[last], m[(x, y)])
            last = (x, y)
    return g


def get_path(T, source, target):
    p = nx.shortest_path(T, source=source, target=target)
    to_return = set()
    for i in range(len(p) - 1):
        to_return.add(frozenset((p[i], p[i + 1])))
    return to_return


def find_bijection(T1, T2):
    nodes = list(T1.nodes())
    edges_T1 = list(map(frozenset, T1.edges()))
    edges_T2 = list(map(frozenset, T2.edges()))

    for p in itertools.permutations(edges_T2):
        bijection = {edges_T1[i]: p[i] for i in range(len(p))}
        G = nx.Graph()
        left_nodes = [(False, frozenset((a, b))) for a, b in itertools.product(nodes, nodes) \
                      if a < b and not T1.has_edge(a, b)]
        right_nodes = [(True, frozenset((a, b))) for a, b in itertools.product(nodes, nodes) \
                      if a < b and not T2.has_edge(a, b)]
        G.add_nodes_from(left_nodes)
        G.add_nodes_from(right_nodes)

        for _, edge1 in left_nodes:
            for _, edge2 in right_nodes:
                path1 = get_path(T1, source=min(edge1), target=max(edge1))
                path2 = get_path(T2, source=min(edge2), target=max(edge2))

                if {bijection[edge] for edge in path1}.issubset(path2):
                    G.add_edge((False, edge1), (True, edge2))
        matching = nx.max_weight_matching(G)
        if len(matching) == len(G.nodes())/2:
            return bijection, matching

    return None


test_num = 0
if len(sys.argv) < 2:
    print("USAGE: 'python3 jamie_mst_probabilities.py test_num'")
else:
    test_num = int(sys.argv[1])


if test_num == 1:  # Computes probabilities of sampling paths in K_n; numerators are OEIS sequence A374293.
    for i in range(2, 17):
        tree = nx.path_graph(i)
        p = internal(tree)
        print(f"\nn = {i}")
        print(f"Probability of sampling a specific path from K_n:")
        print(p)
        print(f" = {float(p)}")
        print(f"Numerator (num orderings of edges leading to the path):")
        print(p * math.factorial(int(i*(i - 1)/2)))
elif test_num == 2:  # Shows how to use external formula function.
    g = nx.Graph([(1, 2), (0, 1), (0, 2)])
    missing_edges = {(0, 1)}
    print(external(g, missing_edges))
elif test_num == 3:  # Shows no cycle-increasing bijection exists between either pair of graphs:
    # T1: O
    #     |
    #     O
    #     |
    # O-O-O-O-O
    #
    #
    # T2:
    #
    # O-O-O-O-O-O-O
    #
    T1 = wasd_code_graph("d d d d a a w w ")
    T2 = wasd_code_graph("d d d d d d ")
    print(find_bijection(T1, T2))
    print(find_bijection(T2, T1))

"""
Output of test 1:

n = 2
Probability of sampling a specific path from K_n:
1
 = 1.0
Numerator (num orderings of edges leading to the path):
1

n = 3
Probability of sampling a specific path from K_n:
1/3
 = 0.3333333333333333
Numerator (num orderings of edges leading to the path):
2

n = 4
Probability of sampling a specific path from K_n:
11/180
 = 0.06111111111111111
Numerator (num orderings of edges leading to the path):
44

n = 5
Probability of sampling a specific path from K_n:
113/15120
 = 0.007473544973544973
Numerator (num orderings of edges leading to the path):
27120

n = 6
Probability of sampling a specific path from K_n:
21881/32432400
 = 0.000674664841331508
Numerator (num orderings of edges leading to the path):
882241920

n = 7
Probability of sampling a specific path from K_n:
46253/966984480
 = 4.7832205124946785e-05
Numerator (num orderings of edges leading to the path):
2443792425984000

n = 8
Probability of sampling a specific path from K_n:
131494614599/47359225289376000
 = 2.7765364360488794e-06
Numerator (num orderings of edges leading to the path):
846533597741050576896000

n = 9
Probability of sampling a specific path from K_n:
401720718947/2954952703422720000
 = 1.3594827371743958e-07
Numerator (num orderings of edges leading to the path):
50571850611494440562578575851520000

n = 10
Probability of sampling a specific path from K_n:
1958264695513589873/341074932465086139640320000
 = 5.7414500718666745e-09
Numerator (num orderings of edges leading to the path):
686805008584962439650318114385825747697664000000

n = 11
Probability of sampling a specific path from K_n:
3918430726447198567960531/18414082814237990859865088915712000
 = 2.1279532442514164e-10
Numerator (num orderings of edges leading to the path):
2701735270674169239689693528384644314472371275610193920000000000

n = 12
Probability of sampling a specific path from K_n:
1004211915275585293951070659343/143100424990201202655916245395129395200000
 = 7.017532724618733e-12
Numerator (num orderings of edges leading to the path):
3819958423456547324072333722421751679308286064300212197312630212725309440000000000

n = 13
Probability of sampling a specific path from K_n:
4412801128905638844377098968509009257/21190741193182066471630651785018406937726976000000
 = 2.082419434354386e-13
Numerator (num orderings of edges leading to the path):
2358190320559038013253038734002134501056785955033525100306183708271864557601556171595972608000000000000

n = 14
Probability of sampling a specific path from K_n:
34724813087641197329987933150401131669402059/6186975914245301867997740030004288258847465273436160000000
 = 5.612566392522799e-15
Numerator (num orderings of edges leading to the path):
758819833688728668682269168314076661888759143276671968466480158793861501876004861227804730198555357876721601740800000000000000

n = 15
Probability of sampling a specific path from K_n:
108183610375360277148317376866292834550831527746957417/781245180337980228317513278385849316415941866170148961941898240000000
 = 1.3847587556131633e-16
Numerator (num orderings of edges leading to the path):
149747362926493391018694406416033310179041677974350548939852245430365028195570327376952660380841611867271255283255613993669149247668224000000000000000000

n = 16
Probability of sampling a specific path from K_n:
183128253489049988956227768685942522498182431613727572162524233806103/58162052290933150592235732138903087476380671551040597371493148484696625723801600000000
 = 3.148586514331059e-18
Numerator (num orderings of edges leading to the path):
21062478660864250324062173458528475756409338492756619268477477451431572215501936895383635684968030696015138892447582728576466051633673409957851455315237202087116800000000000000000000
"""

